Modular invariant gluon-graviton scattering in AdS at one loop

We consider mixed gluon-graviton scattering in Type IIB string theory on AdS$_5\times S^5/\mathbb{Z}_2$ in the presence of D7 branes, which is dual to a mixed correlator of the $SO(8)$ and $SU(2)_L$ flavor multiplets of a certain 4d $\mathcal{N}=2$ $USp(2N)$ gauge theory with complexified coupling $\tau$. We compute this holographic correlator in the large $N$ and finite $\tau$ expansion using constraints from derivatives of the mass deformed sphere free energy, which we compute using supersymmetric localization at large $N$ and finite $\tau$ in terms of modular invariant non-holomorphic Eisenstein series. In particular, we combine this constraint with the known flat space limit to fix the $R^2F^2$ higher derivative correction to the correlator in terms of the weight one non-holomorphic Eisenstein series, and also to fix the logarithmic threshold. We also compute the one-loop correction to the correlator, and match it to the expected flat space limit result.

==> Localization_Finite_lambda.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28780,        716]
NotebookOptionsPosition[     27710,        692]
NotebookOutlinePosition[     28144,        709]
CellTagsIndexPosition[     28101,        706]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Gluon-Graviton Localization", "Title",
 CellChangeTimes->{{3.936159627262356*^9, 3.936159637926882*^9}, 
   3.953183611799*^9},ExpressionUUID->"7c578f8f-42de-4664-a53f-7469a94c81e1"],

Cell["In the following expressions we set", "Text",
 CellChangeTimes->{{3.953184289543865*^9, 
  3.9531843002838345`*^9}},ExpressionUUID->"463cd211-a5c6-4d4b-b53b-\
197fac4ce9ee"],

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  FractionBox[
   SqrtBox[
    SubscriptBox["\[Lambda]", "UV"]], 
   RowBox[{"2", "\[Pi]"}]]}]], "Input",
 CellChangeTimes->{{3.953184302361473*^9, 
  3.953184330455515*^9}},ExpressionUUID->"db025ee7-d74e-8d46-9f15-\
882bb5cdfd37"],

Cell["and", "Text",
 CellChangeTimes->{{3.9531843469740543`*^9, 
  3.953184347205715*^9}},ExpressionUUID->"41e38aa8-d2ae-104c-a062-\
3899aa536108"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "\[Mu]", " ", "x"}]}], "]"}], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"1", ",", 
       RowBox[{"2", "\[Mu]", " ", "y"}]}], "]"}]}], "-", 
    RowBox[{"y", " ", 
     RowBox[{"BesselJ", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "\[Mu]", " ", "y"}]}], "]"}], 
     RowBox[{"BesselJ", "[", 
      RowBox[{"1", ",", 
       RowBox[{"2", "\[Mu]", " ", "x"}]}], "]"}]}]}], 
   RowBox[{
    SuperscriptBox["y", "2"], "-", 
    SuperscriptBox["x", "2"]}]]}]], "Input",ExpressionUUID->"6ec8fe3c-18d6-\
374d-a569-9451b9c0536c"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["F", "1"], "=", 
  RowBox[{"64", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["w", "2"], 
       SuperscriptBox[
        RowBox[{"Sinh", "[", "w", "]"}], "2"]], 
      FractionBox["v", 
       SuperscriptBox[
        RowBox[{"Sinh", "[", "v", "]"}], "2"]], 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        RowBox[{"v", " ", "2", "\[Mu]"}]}], "]"}], 
      RowBox[{"\[Chi]", "[", 
       RowBox[{"v", ",", "w"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9361605826957207`*^9, 3.9361605976614437`*^9}, {
  3.936160635829331*^9, 3.9361606392199*^9}, {3.936160670430825*^9, 
  3.936160736446237*^9}, {3.9531821029359245`*^9, 3.953182129674219*^9}, {
  3.953183188873846*^9, 3.953183192104183*^9}, {3.953184333337511*^9, 
  3.9531843420480137`*^9}},ExpressionUUID->"4dcb94b1-7c0e-495e-b5f8-\
26aa626eba1e"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["F", "2"], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["32", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sinh", "[", "w", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"Sinh", "[", "v", "]"}], "2"]}]], " ", "v", " ", 
     SuperscriptBox["w", "2"], "\[Mu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "v"}], "  ", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{
          RowBox[{"2", "v"}], ",", "w"}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], " ", "-", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"Sinh", "[", "w1", "]"}], "2"]], "2", "\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "  ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", " ", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
         ")"}]}], "-", " ", 
       RowBox[{
        RowBox[{"\[Chi]", "[", 
         RowBox[{"v", ",", "w"}], "]"}], " ", "v", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "-", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"Sinh", "[", "w1", "]"}], "2"]], " ", "v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[Mu]", " ", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"v", ",", "w1"}], "]"}]}], "-", 
               RowBox[{"2", " ", "\[Mu]", " ", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"v", ",", 
                  RowBox[{"2", "w1"}]}], "]"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9531831319086857`*^9, 
  3.9531833086720314`*^9}},ExpressionUUID->"5661afba-bc70-c44f-bbfd-\
c7f310ac8620"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["F", "3"], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sinh", "[", "w", "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"Sinh", "[", "v", "]"}], "2"]}]], "8", " ", "v", " ", "w", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["v", "2"], " ", "w", " ", 
        SuperscriptBox["\[Mu]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", 
           RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], "2"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}]}], "-", 
       RowBox[{"v", " ", "w", " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          RowBox[{"4", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", "v", " ", "w", " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", 
             RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}]}], "-", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"Sinh", "[", "w1", "]"}], "2"]], "2", "  ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "v", " ", "w", " ", 
                SuperscriptBox["\[Mu]", "3"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", 
               RowBox[{"v", " ", "w", " ", 
                SuperscriptBox["\[Mu]", "3"], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}]}], 
              ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "-", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"Sinh", "[", "w1", "]"}], "2"]], " ", "v", " ", 
             "\[Mu]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"v", ",", "w1"}], "]"}]}], "-", 
               RowBox[{"2", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"v", ",", 
                  RowBox[{"2", "w1"}]}], "]"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"Sinh", "[", "w1", "]"}], "2"]], "4", "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "v", " ", "w", " ", 
             SuperscriptBox["\[Mu]", "3"], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               RowBox[{"4", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", 
            RowBox[{"v", " ", "w", " ", 
             SuperscriptBox["\[Mu]", "3"], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               RowBox[{"4", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "-", 
       RowBox[{"4", " ", "v", " ", "w", "  ", "\[Mu]", " ", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"v", ",", "w"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "24"]}], " ", 
           SuperscriptBox["v", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}]}], "-", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"v", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], 
             
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Sinh", "[", "w1", "]"}], "2"]}]], ",", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "+", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Sinh", "[", "w1", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sinh", "[", "w2", "]"}], "2"]}]], " ", "v", " ", 
             SuperscriptBox["\[Mu]", "3"], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", 
               RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "-", 
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"4", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"w2", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"v", " ", "\[Mu]"}]], "4", " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{"1", ",", 
          RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "24"], " ", "v", " ", "w", " ", 
           SuperscriptBox["\[Mu]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v", " ", "w", " ", "\[Mu]", " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"2", ",", 
                RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}]}], "+", 
             RowBox[{"v", " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}]}], "+", 
                RowBox[{"v", " ", "\[Mu]", " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"w", " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", 
                RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}]}], "+", 
                RowBox[{"w", " ", "\[Mu]", " ", 
                 RowBox[{"BesselJ", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Sinh", "[", "w1", "]"}], "2"]}]], " ", "v", " ", "w",
              " ", 
             SuperscriptBox["\[Mu]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"v", " ", "\[Mu]", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", 
                  RowBox[{"BesselJ", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], ")"}], 
                " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"w", " ", "\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], ")"}], 
                   " ", 
                   RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "+", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}], "+", 
                    RowBox[{"w1", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}], "-", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "-", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Sinh", "[", "w1", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sinh", "[", "w2", "]"}], "2"]}]], " ", "v", " ", "w",
              " ", 
             SuperscriptBox["\[Mu]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"v", " ", "\[Mu]", " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", 
                  RowBox[{"BesselJ", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "-", 
                  RowBox[{"BesselJ", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], ")"}], 
                " ", 
                RowBox[{"BesselJ", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"BesselJ", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"2", " ", "v", " ", "\[Mu]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"w", " ", "\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], "-", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "-", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], ")"}], 
                   " ", 
                   RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w", " ", "\[Mu]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "w1", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "-", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}], "-", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w1", " ", "\[Mu]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "+", 
                    RowBox[{"4", " ", "w2", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "w2", " ", "\[Mu]"}]}], "]"}], "-", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"4", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w1", " ", "\[Mu]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"2", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"4", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", "w2", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"2", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], "+", 
                    RowBox[{"BesselJ", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"4", " ", "w2", " ", "\[Mu]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
            
            RowBox[{"{", 
             RowBox[{"w1", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"w2", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
         ")"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95318358913575*^9, 3.953183592814249*^9}, {
  3.9531836383339195`*^9, 3.953183653676115*^9}, {3.9531838279841213`*^9, 
  3.953183904663603*^9}, {3.953183975524208*^9, 3.953183998793865*^9}, {
  3.953184030424305*^9, 
  3.953184212354084*^9}},ExpressionUUID->"60ac6e4c-d4a9-8e4d-a309-\
bf6bf68ede93"]
}, Open  ]]
},
WindowSize->{948, 519.75},
WindowMargins->{{-1212.75, Automatic}, {Automatic, -336}},
Magnification->0.85,
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fbee68eb-2040-4be1-a1ad-a5162b237ec3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 188, 2, 82, "Title",ExpressionUUID->"7c578f8f-42de-4664-a53f-7469a94c81e1"],
Cell[771, 26, 179, 3, 28, "Text",ExpressionUUID->"463cd211-a5c6-4d4b-b53b-197fac4ce9ee"],
Cell[953, 31, 269, 8, 42, "Input",ExpressionUUID->"db025ee7-d74e-8d46-9f15-882bb5cdfd37"],
Cell[1225, 41, 147, 3, 28, "Text",ExpressionUUID->"41e38aa8-d2ae-104c-a062-3899aa536108"],
Cell[1375, 46, 751, 23, 40, "Input",ExpressionUUID->"6ec8fe3c-18d6-374d-a569-9451b9c0536c"],
Cell[2129, 71, 1095, 29, 42, "Input",ExpressionUUID->"4dcb94b1-7c0e-495e-b5f8-26aa626eba1e"],
Cell[3227, 102, 3230, 87, 188, "Input",ExpressionUUID->"5661afba-bc70-c44f-bbfd-c7f310ac8620"],
Cell[6460, 191, 21234, 498, 767, "Input",ExpressionUUID->"60ac6e4c-d4a9-8e4d-a309-bf6bf68ede93"]
}, Open  ]]
}
]
*)


